Classifying 5d SCFTs via 6d SCFTs: Arbitrary rank

According to a conjecture, all 5d SCFTs should be obtainable by rank-preserving RG flows of 6d SCFTs compactified on a circle possibly twisted by a background for the discrete global symmetries around the circle. For a 6d SCFT admitting an F-theory construction, its untwisted compactification admits a dual M-theory description in terms of a "parent" Calabi-Yau threefold which captures the Coulomb branch of the compactified 6d SCFT. The RG flows to 5d SCFTs can then be identified with a sequence of flop transitions and blowdowns of the parent Calabi-Yau leading to "descendant" Calabi-Yau threefolds which describe the Coulomb branches of the resulting 5d SCFTs. An explicit description of parent Calabi-Yaus is known for untwisted compactifications of rank one 6d SCFTs. In this paper, we provide a description of parent Calabi-Yaus for untwisted compactifications of arbitrary rank 6d SCFTs. Since 6d SCFTs of arbitrary rank can be viewed as being constructed out of rank one SCFTs, we accomplish the extension to arbitrary rank by identifying a prescription for gluing together Calabi-Yaus associated to rank one 6d SCFTs.

==> anc/Pushforward.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     63827,       1591]
NotebookOptionsPosition[     62780,       1564]
NotebookOutlinePosition[     63190,       1581]
CellTagsIndexPosition[     63147,       1578]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.746434815693246*^9, 3.746434816213543*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"ad1b88ce-3a37-451c-8c1b-0d7ea1a3bd75"],

Cell[CellGroupData[{

Cell["Pushforward code (run first)", "Subsection",
 CellChangeTimes->{{3.746435035815576*^9, 3.746435040199864*^9}, {
  3.751080104052981*^9, 
  3.751080122280122*^9}},ExpressionUUID->"aa96e199-cc51-435d-9a49-\
f926160f99b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"push", "[", 
   RowBox[{"resolution_", ",", "exceptional_", ",", "fibral_"}], "]"}], ":=", 
  
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"res", "=", "resolution"}], ",", 
      RowBox[{"ediv", "=", "exceptional"}], ",", 
      RowBox[{"fib", "=", "fibral"}], ",", "numbl", ",", "cond", ",", "W", 
      ",", "M", ",", "poly", ",", "Cartan", ",", "K", ",", "div", ",", "a", 
      ",", "b", ",", "c", ",", "edge", ",", "points", ",", "push", ",", 
      "CC"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"number", " ", "of", " ", "blowups"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"numbl", "=", 
      RowBox[{"Map", "[", 
       RowBox[{"Length", ",", "res"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "divisor", " ", "classes", " ", "of", " ", "the", " ", "generators", 
       " ", "of", " ", "each", " ", "blowup", " ", "center"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"cond", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["G", 
             RowBox[{"y", ",", "j"}]], "\[Rule]", 
            RowBox[{
             RowBox[{"res", "[", 
              RowBox[{"[", "y", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"res", "[", 
               RowBox[{"[", "y", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", "1", ",", 
           RowBox[{"Length", "[", "res", "]"}]}], "}"}]}], "]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "divisor", " ", "class", " ", "of", " ", "the", " ", "Weierstrass", 
        " ", "section", " ", "whose", " ", "zero", " ", "locus", " ", 
        "defines", " ", "the", " ", "3"}], "-", "fold"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"W", "=", 
      RowBox[{
       RowBox[{"3", "H"}], " ", "+", " ", 
       RowBox[{"6", "L"}], " ", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{"Length", ",", "res"}], "]"}], "-", "1"}], ")"}], ".", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "res", "]"}]}], "}"}]}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"the", " ", 
        RowBox[{"``moments", "''"}], " ", "associated", " ", "to", " ", 
        "each", " ", "blowup"}], ",", " ", 
       RowBox[{
       "which", " ", "make", " ", "their", " ", "apperance", " ", "in", " ", 
        "the", " ", "pushforwards", " ", "of", " ", "exceptional", " ", 
        "divisor", " ", "classes"}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["M", 
       RowBox[{"y_", ",", "i_"}]], ":=", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"j", "\[NotEqual]", "i"}], ",", 
          FractionBox[
           SubscriptBox["G", 
            RowBox[{"y", ",", "j"}]], 
           RowBox[{
            SubscriptBox["G", 
             RowBox[{"y", ",", "j"}]], "-", 
            SubscriptBox["G", 
             RowBox[{"y", ",", "i"}]]}]], ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"numbl", "[", 
           RowBox[{"[", "y", "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "pushforward", " ", "substitution", " ", "for", " ", "exceptional", " ",
        "divisor", " ", "classes"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"poly", "[", 
       RowBox[{"y_", ",", "X_"}], "]"}], ":=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["M", 
           RowBox[{"y", ",", "i"}]], "X"}], "//.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"e", "[", "y", "]"}], "\[Rule]", 
           SubscriptBox["G", 
            RowBox[{"y", ",", "i"}]]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"numbl", "[", 
           RowBox[{"[", "y", "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"quadratic", " ", "intersection", " ", "matrix", " ", 
        SubscriptBox["C", "ij"]}], "=", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["D", "i"], 
         SubscriptBox["D", "j"]}], ")"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Cartan", "=", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          SubscriptBox["S", "i"], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", 
            RowBox[{
             RowBox[{"Length", "[", "ediv", "]"}], "-", "1"}]}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          SubscriptBox["S", "i"], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", 
            RowBox[{
             RowBox[{"Length", "[", "ediv", "]"}], "-", "1"}]}], "}"}]}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     
     RowBox[{"(*", " ", 
      RowBox[{
      "change", " ", "of", " ", "basis", " ", "between", " ", "fibral", " ", 
       "divisors", " ", 
       SubscriptBox["D", "i"], " ", "and", " ", "exceptional", " ", 
       "divisors", " ", 
       RowBox[{"e", "[", "j", "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"div", "=", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"ediv", "\[Equal]", "fib"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           SubscriptBox["S", "i"], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{
              RowBox[{"Length", "[", "ediv", "]"}], "-", "1"}]}], "}"}]}], 
          "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"interpretation", "/", "labeling"}], " ", "of", " ", "various",
        " ", "triple", " ", "intersection", " ", "numbers", " ", 
       SubscriptBox["D", "i"], 
       SubscriptBox["D", "j"], 
       SubscriptBox["D", "k"]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a", "[", "x_", "]"}], ":=", 
      SubscriptBox["S", "x"]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"b", "[", "x_", "]"}], ":=", 
      RowBox[{"x", "/.", 
       RowBox[{"List", "\[Rule]", "Times"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SubscriptBox["cc", "i_"], "[", "x_", "]"}], ":=", 
      RowBox[{"x", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
         SuperscriptBox[
          RowBox[{"x", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "2"]}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["edge", "j_"], ":=", 
      RowBox[{"Map", "[", 
       RowBox[{"b", ",", 
        RowBox[{"Map", "[", 
         RowBox[{
          SubscriptBox["cc", "j"], ",", 
          RowBox[{"Map", "[", 
           RowBox[{"a", ",", 
            RowBox[{"Subsets", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{"i", ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "0", ",", 
                  RowBox[{
                   RowBox[{"Length", "[", "ediv", "]"}], "-", "1"}]}], 
                 "}"}]}], "]"}], ",", 
              RowBox[{"{", "2", "}"}]}], "]"}], ",", 
            RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"points", ":=", 
      RowBox[{"Map", "[", 
       RowBox[{"b", ",", 
        RowBox[{"Map", "[", 
         RowBox[{"a", ",", 
          RowBox[{"Subsets", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{"i", ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "0", ",", 
                RowBox[{
                 RowBox[{"Length", "[", "ediv", "]"}], "-", "1"}]}], "}"}]}], 
             "]"}], ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "function", " ", "for", " ", "computing", " ", "composition", " ", "of",
        " ", "pushforwards", " ", "associated", " ", "to", " ", "blowups"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SubscriptBox["push", "i_"], "[", "x_", "]"}], ":=", 
      RowBox[{
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"poly", "[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"x", "//.", "div"}], ")"}], "//", "FullSimplify"}]}], 
          "]"}], ",", "cond"}], "]"}], "//", "Simplify"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "actual", " ", "computation", " ", "of", " ", "pushforwards", " ", "to",
        " ", "the", " ", "intersection", " ", "ring", " ", "of", " ", "the", 
       " ", "base"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Q", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           SubscriptBox["push", "i"], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "res", "]"}]}], "}"}]}], "]"}], "/.", 
         RowBox[{"List", "\[Rule]", "Composition"}]}], ")"}], "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["S", "i"], "3"], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "0", ",", 
                  RowBox[{
                   RowBox[{"Length", "[", "ediv", "]"}], "-", "1"}]}], 
                 "}"}]}], "]"}], "//.", "div"}], ")"}], "W"}], "//", 
           "Expand"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Cartan", "//.", "div"}], ")"}], "W"}], "//", "Expand"}],
           "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Transpose", "[", 
              RowBox[{"{", 
               RowBox[{
                SubscriptBox["edge", "2"], ",", 
                SubscriptBox["edge", "1"]}], "}"}], "]"}], "//.", "div"}], 
            ")"}], "W"}], "//", "Expand"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"points", "//.", "div"}], ")"}], "W"}], "//", 
          "Expand"}]}], "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Q0", "=", 
      RowBox[{"Limit", "[", 
       RowBox[{"Q", ",", 
        RowBox[{"H", "\[Rule]", "0"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"Q1", "=", 
      RowBox[{"H", " ", 
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"Q", ",", "H"}], "]"}], ",", 
         RowBox[{"H", "\[Rule]", "0"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"R", "=", 
      FractionBox[
       RowBox[{"Q", "-", "Q0", "-", "Q1"}], 
       SuperscriptBox["H", "2"]]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "these", " ", "are", " ", "the", " ", "results", " ", "of", " ", "the", 
       " ", "pushforward", " ", "of", " ", "triple", " ", "intersection", " ",
        "numbers"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"CC", " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"Limit", "[", 
                RowBox[{"R", ",", 
                 RowBox[{"H", "\[Rule]", 
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "L"}]}]}], "]"}]}], "+", " ", 
              RowBox[{"3", " ", 
               RowBox[{"Limit", "[", 
                RowBox[{"R", ",", 
                 RowBox[{"H", "\[Rule]", 
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "L"}]}]}], "]"}]}]}], "//", 
             "Factor"}], ")"}], "//", "Expand"}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"L", " ", 
             RowBox[{"s", "[", "l_", "]"}]}], "\[Rule]", 
            RowBox[{"2", " ", "-", 
             SubscriptBox["k", "l"]}]}], ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"s", "[", "l_", "]"}], "2"], "\[Rule]", 
            RowBox[{"-", 
             SubscriptBox["k", "l"]}]}]}], "}"}]}], ")"}], "//", "Expand"}]}],
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"finally", ",", " ", 
       RowBox[{
       "we", " ", "combine", " ", "the", " ", "triple", " ", "intersection", 
        " ", "numbers", " ", "with", " ", "their", " ", "interpretations"}]}],
       " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["S", "i"], "3"], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "0", ",", 
                RowBox[{
                 RowBox[{"Length", "[", "ediv", "]"}], "-", "1"}]}], "}"}]}], 
             "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"CC", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], "//", 
         "MatrixForm"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{"CC", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "//", "MatrixForm"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["edge", "2"], ",", 
              SubscriptBox["edge", "1"]}], "}"}], "]"}], ",", 
           RowBox[{"CC", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "//", "MatrixForm"}], 
        ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"points", ",", 
           RowBox[{"CC", "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], "}"}], "//", "MatrixForm"}]}], 
       "}"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.747210506408971*^9, 3.7472105071478987`*^9}, {
   3.7472129368314123`*^9, 3.747212937566717*^9}, {3.7472144585947*^9, 
   3.747214460407956*^9}, {3.7510776651132727`*^9, 3.751077666096911*^9}, {
   3.751077710709023*^9, 3.751077723857295*^9}, {3.751077846325059*^9, 
   3.751077996223344*^9}, {3.751078085189802*^9, 3.751078140677553*^9}, {
   3.751078232431529*^9, 3.751078262430303*^9}, {3.75107836955859*^9, 
   3.7510783745724897`*^9}, {3.751078421728743*^9, 3.751078422249289*^9}, {
   3.751078755573032*^9, 3.751078755797297*^9}, 3.7510795274171753`*^9, {
   3.751079705508903*^9, 3.751079710455986*^9}, {3.751079743186857*^9, 
   3.751079845589827*^9}, {3.751079904331245*^9, 3.7510799397420053`*^9}, {
   3.751081242701882*^9, 3.751081353021303*^9}, {3.751081410277952*^9, 
   3.751081438792499*^9}, {3.751081743994998*^9, 3.751081769419286*^9}, 
   3.751081985518619*^9, {3.7510820260415297`*^9, 3.751082033057047*^9}, {
   3.751082096264941*^9, 3.751082096531444*^9}, {3.751082224533847*^9, 
   3.751082365896414*^9}, {3.751082504696925*^9, 3.751082545374501*^9}, {
   3.7510826450467243`*^9, 3.751082777527474*^9}, {3.751082812706377*^9, 
   3.751082933142336*^9}, {3.751881828931705*^9, 3.751881871384852*^9}, {
   3.7518823129277*^9, 3.751882316137694*^9}, 3.753964305500216*^9, {
   3.753969397528319*^9, 3.753969400034086*^9}, {3.753969561913746*^9, 
   3.75396957889865*^9}, {3.7539700429410067`*^9, 3.753970075936068*^9}, {
   3.753970135844371*^9, 3.753970149423051*^9}, {3.7539714369812727`*^9, 
   3.7539714390752363`*^9}, {3.753971502286437*^9, 3.753971506050256*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"e8a5c13f-021f-4468-9381-75f37d61a740"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Example computation: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["I", "3"], "s"], " ", "+", " ", 
    SuperscriptBox[
     SubscriptBox["I", "3"], "s"]}], TraditionalForm]],ExpressionUUID->
  "67a36947-5e5a-499e-9e31-f99af092536b"],
 " collision of Kodaira fibers over curves of self intersection ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["k", "1"]}], "=", 
     RowBox[{"-", "2"}]}], ",", " ", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["k", "2"]}], "=", 
     RowBox[{"-", "2"}]}]}], TraditionalForm]],ExpressionUUID->
  "8e557692-95d7-4ce0-8d8a-e115c3d43a13"]
}], "Subsection",
 CellChangeTimes->{{3.746434957711556*^9, 3.746434961107616*^9}, {
  3.746435027994783*^9, 3.7464350306618767`*^9}, {3.751080086769083*^9, 
  3.751080099012084*^9}, {3.75108268512142*^9, 3.7510826897510023`*^9}, {
  3.7518822911537*^9, 3.75188229129846*^9}, {3.751882378589478*^9, 
  3.751882427279664*^9}, {3.753964139998722*^9, 3.7539641539185534`*^9}, {
  3.753971268053504*^9, 
  3.753971269985125*^9}},ExpressionUUID->"1c070ac9-f492-4604-9b9f-\
4c94d3afcd53"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"we", " ", "consider", " ", "the", " ", "resolution", " ", 
     RowBox[{"(", 
      RowBox[{"x", ",", "y", ",", 
       RowBox[{
        SubscriptBox["\[Sigma]", "1"], "|", 
        SubscriptBox["e", "1"]}]}], ")"}]}], ",", " ", 
    RowBox[{"(", 
     RowBox[{"y", ",", 
      RowBox[{
       SubscriptBox["e", "1"], "|", 
       SubscriptBox["e", "2"]}]}], ")"}], ",", " ", 
    RowBox[{"(", 
     RowBox[{"x", ",", "y", ",", 
      RowBox[{
       SubscriptBox["\[Sigma]", "2"], "|", 
       SubscriptBox["e", "3"]}]}], ")"}], ",", " ", 
    RowBox[{"(", 
     RowBox[{"y", ",", 
      RowBox[{
       SubscriptBox["e", "3"], "|", 
       SubscriptBox["e", "4"]}]}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"generators", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"H", "+", 
          RowBox[{"2", " ", "L"}]}], ",", 
         RowBox[{"H", "+", 
          RowBox[{"3", " ", "L"}]}], ",", 
         RowBox[{"s", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"e", "[", "1", "]"}]}], "+", "H", "+", 
          RowBox[{"3", " ", "L"}]}], ",", 
         RowBox[{"e", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"e", "[", "1", "]"}]}], "+", "H", "+", 
          RowBox[{"2", " ", "L"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"e", "[", "1", "]"}]}], "-", 
          RowBox[{"e", "[", "2", "]"}], "+", "H", "+", 
          RowBox[{"3", " ", "L"}]}], ",", 
         RowBox[{"s", "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"e", "[", "1", "]"}]}], "-", 
          RowBox[{"e", "[", "2", "]"}], "-", 
          RowBox[{"e", "[", "3", "]"}], "+", "H", "+", 
          RowBox[{"3", " ", "L"}]}], ",", 
         RowBox[{"e", "[", "3", "]"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"exceptional", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], "-", 
        RowBox[{"e", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "-", 
        RowBox[{"e", "[", "2", "]"}]}], ",", 
       RowBox[{"e", "[", "2", "]"}], ",", 
       RowBox[{
        RowBox[{"s", "[", "2", "]"}], "-", 
        RowBox[{"e", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"e", "[", "3", "]"}], "-", 
        RowBox[{"e", "[", "4", "]"}]}], ",", 
       RowBox[{"e", "[", "4", "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"fibral", "=", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "0"], ",", 
       SubscriptBox["S", "1"], ",", 
       SubscriptBox["S", "2"], ",", 
       SubscriptBox["S", "3"], ",", 
       SubscriptBox["S", "4"], ",", 
       SubscriptBox["S", "5"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"output", " ", "=", " ", 
     RowBox[{"push", "[", 
      RowBox[{"generators", ",", "exceptional", ",", "fibral"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.746435116313739*^9, 3.7464351171778393`*^9}, {
   3.7464351725623426`*^9, 3.746435173478766*^9}, {3.746481569612612*^9, 
   3.746481570187954*^9}, {3.746481614316269*^9, 3.746481675974903*^9}, {
   3.746482062330799*^9, 3.746482074838152*^9}, {3.74648212748862*^9, 
   3.746482137403208*^9}, {3.7464821982998*^9, 3.746482209448275*^9}, {
   3.7464833442288446`*^9, 3.746483356657331*^9}, {3.7464833898795977`*^9, 
   3.746483391938951*^9}, {3.7464836557275953`*^9, 3.7464836645044117`*^9}, {
   3.7467871968508787`*^9, 3.7467872210833*^9}, {3.74678728393321*^9, 
   3.7467872910493727`*^9}, {3.746788020464094*^9, 3.746788051977953*^9}, {
   3.7467909396713877`*^9, 3.746790955729548*^9}, {3.746806491876651*^9, 
   3.746806504678607*^9}, {3.7468160141501427`*^9, 3.746816025728118*^9}, {
   3.746816088526492*^9, 3.74681610059837*^9}, {3.7471673195284567`*^9, 
   3.747167319602593*^9}, {3.747167451676091*^9, 3.7471674955306883`*^9}, {
   3.747167858912489*^9, 3.747167888510935*^9}, {3.747167924336588*^9, 
   3.747167928506442*^9}, {3.7471679846728773`*^9, 3.747167996789598*^9}, {
   3.747168034174745*^9, 3.74716806447396*^9}, {3.747168241146249*^9, 
   3.7471682615200453`*^9}, {3.747168313146172*^9, 3.7471683158321323`*^9}, {
   3.7471683495631437`*^9, 3.74716835417951*^9}, 3.7471684361544743`*^9, {
   3.7471702141232643`*^9, 3.747170310432201*^9}, {3.747170753244389*^9, 
   3.747170935264587*^9}, {3.74717105836125*^9, 3.747171067447392*^9}, {
   3.7471712802259274`*^9, 3.7471712868716784`*^9}, {3.747207794960168*^9, 
   3.7472079483624*^9}, {3.747208013608807*^9, 3.74720801587973*^9}, {
   3.747208091593849*^9, 3.74720812549158*^9}, {3.747208173627783*^9, 
   3.747208361550967*^9}, {3.7472084154584713`*^9, 3.747208462710971*^9}, {
   3.747234494866435*^9, 3.74723459238948*^9}, {3.747353707088879*^9, 
   3.747353707463791*^9}, {3.747353907189458*^9, 3.747353993802147*^9}, {
   3.751077655774674*^9, 3.75107768725991*^9}, {3.7510778316824903`*^9, 
   3.751077831815186*^9}, {3.751078152539056*^9, 3.751078161888557*^9}, 
   3.7510787452238083`*^9, {3.751079546476829*^9, 3.751079575448943*^9}, {
   3.751080137262273*^9, 3.751080150035696*^9}, {3.751081184821329*^9, 
   3.7510811982041063`*^9}, {3.751082956309669*^9, 3.751083031944655*^9}, {
   3.7510830679018097`*^9, 3.7510831727948236`*^9}, {3.751083668093994*^9, 
   3.751083702048853*^9}, {3.751881857702848*^9, 3.751881976454377*^9}, {
   3.751882055683179*^9, 3.751882075382696*^9}, {3.751882115830106*^9, 
   3.751882240340501*^9}, {3.751882334136943*^9, 3.751882340740347*^9}, {
   3.751882430350618*^9, 3.751882539789081*^9}, {3.753969376117029*^9, 
   3.753969379235677*^9}, {3.753969413057755*^9, 3.753969462100347*^9}, {
   3.753969521135187*^9, 3.753969535259316*^9}, {3.753969583355215*^9, 
   3.7539695851656322`*^9}, {3.753969655262092*^9, 3.7539696574254293`*^9}, {
   3.753970004974944*^9, 3.7539700187212057`*^9}, {3.75397015499786*^9, 
   3.75397016120508*^9}, {3.753970235245906*^9, 3.7539702397425528`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"e4e70d35-c9ef-4fe0-a3a3-6b7c3e929a58"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"output", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], 
        RowBox[{"s", "[", "2", "]"}]}], "\[Rule]", "1"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["k", "i_"], "\[Rule]", "2"}], "}"}]}], ")"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.751081382887102*^9, 3.7510813833978167`*^9}, {
   3.7510821412069407`*^9, 3.7510821888910913`*^9}, {3.75108318286062*^9, 
   3.751083205424529*^9}, {3.751083362130608*^9, 3.7510834349227552`*^9}, {
   3.751083487511539*^9, 3.751083489667173*^9}, {3.751881979188743*^9, 
   3.7518819793255663`*^9}, {3.751882249074211*^9, 3.75188227329053*^9}, 
   3.751882354108687*^9, {3.753969382744905*^9, 3.753969383877818*^9}, {
   3.753969463201805*^9, 3.7539694645647573`*^9}, {3.7539695445557623`*^9, 
   3.753969544707761*^9}, {3.753969588931117*^9, 3.753969590049356*^9}, {
   3.753970022311308*^9, 3.753970024910379*^9}, {3.7539701764916477`*^9, 
   3.75397017843377*^9}, {3.753970227046612*^9, 3.7539702283347273`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"3746f377-ec04-4a2c-a8e8-19408f841c3d"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", 
    TagBox[GridBox[{
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {
             SubsuperscriptBox["S", "0", "3"], "0"},
            {
             SubsuperscriptBox["S", "1", "3"], "0"},
            {
             SubsuperscriptBox["S", "2", "3"], "6"},
            {
             SubsuperscriptBox["S", "3", "3"], "3"},
            {
             SubsuperscriptBox["S", "4", "3"], "0"},
            {
             SubsuperscriptBox["S", "5", "3"], "3"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"s", "(", "1", ")"}]}], 
             RowBox[{"s", "(", "1", ")"}], 
             RowBox[{"s", "(", "1", ")"}], "0", "0", "0"},
            {
             RowBox[{"s", "(", "1", ")"}], 
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"s", "(", "1", ")"}]}], 
             RowBox[{"s", "(", "1", ")"}], "0", "0", "0"},
            {
             RowBox[{"s", "(", "1", ")"}], 
             RowBox[{"s", "(", "1", ")"}], 
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"s", "(", "1", ")"}]}], "0", "0", "0"},
            {"0", "0", "0", 
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"s", "(", "2", ")"}]}], 
             RowBox[{"s", "(", "2", ")"}], 
             RowBox[{"s", "(", "2", ")"}]},
            {"0", "0", "0", 
             RowBox[{"s", "(", "2", ")"}], 
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"s", "(", "2", ")"}]}], 
             RowBox[{"s", "(", "2", ")"}]},
            {"0", "0", "0", 
             RowBox[{"s", "(", "2", ")"}], 
             RowBox[{"s", "(", "2", ")"}], 
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"s", "(", "2", ")"}]}]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {
                  RowBox[{
                   SubscriptBox["S", "0"], " ", 
                   SubsuperscriptBox["S", "1", "2"]}]},
                 {
                  RowBox[{
                   SubsuperscriptBox["S", "0", "2"], " ", 
                   SubscriptBox["S", "1"]}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {
                  RowBox[{
                   SubscriptBox["S", "0"], " ", 
                   SubsuperscriptBox["S", "2", "2"]}]},
                 {
                  RowBox[{
                   SubsuperscriptBox["S", "0", "2"], " ", 
                   SubscriptBox["S", "2"]}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {
                  RowBox[{
                   SubscriptBox["S", "0"], " ", 
                   SubsuperscriptBox["S", "3", "2"]}]},
                 {
                  RowBox[{
                   SubsuperscriptBox["S", "0", "2"], " ", 
                   SubscriptBox["S", "3"]}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {
                  RowBox[{
                   SubscriptBox["S", "0"], " ", 
                   SubsuperscriptBox["S", "4", "2"]}]},
                 {
                  RowBox[{
                   SubsuperscriptBox["S", "0", "2"], " ", 
                   SubscriptBox["S", "4"]}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {
                  RowBox[{
                   SubscriptBox["S", "0"], " ", 
                   SubsuperscriptBox["S", "5", "2"]}]},
                 {
                  RowBox[{
                   SubsuperscriptBox["S", "0", "2"], " ", 
                   SubscriptBox["S", "5"]}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {
                  RowBox[{
                   SubscriptBox["S", "1"], " ", 
                   SubsuperscriptBox["S", "2", "2"]}]},
                 {
                  RowBox[{
                   SubsuperscriptBox["S", "1", "2"], " ", 
                   SubscriptBox["S", "2"]}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {
                  RowBox[{
                   SubscriptBox["S", "1"], " ", 
                   SubsuperscriptBox["S", "3", "2"]}]},
                 {
                  RowBox[{
                   SubsuperscriptBox["S", "1", "2"], " ", 
                   SubscriptBox["S", "3"]}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {
                  RowBox[{
                   SubscriptBox["S", "1"], " ", 
                   SubsuperscriptBox["S", "4", "2"]}]},
                 {
                  RowBox[{
                   SubsuperscriptBox["S", "1", "2"], " ", 
                   SubscriptBox["S", "4"]}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {
                  RowBox[{
                   SubscriptBox["S", "1"], " ", 
                   SubsuperscriptBox["S", "5", "2"]}]},
                 {
                  RowBox[{
                   SubsuperscriptBox["S", "1", "2"], " ", 
                   SubscriptBox["S", "5"]}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {
                  RowBox[{
                   SubscriptBox["S", "2"], " ", 
                   SubsuperscriptBox["S", "3", "2"]}]},
                 {
                  RowBox[{
                   SubsuperscriptBox["S", "2", "2"], " ", 
                   SubscriptBox["S", "3"]}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {
                  RowBox[{
                   SubscriptBox["S", "2"], " ", 
                   SubsuperscriptBox["S", "4", "2"]}]},
                 {
                  RowBox[{
                   SubsuperscriptBox["S", "2", "2"], " ", 
                   SubscriptBox["S", "4"]}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {
                  RowBox[{
                   SubscriptBox["S", "2"], " ", 
                   SubsuperscriptBox["S", "5", "2"]}]},
                 {
                  RowBox[{
                   SubsuperscriptBox["S", "2", "2"], " ", 
                   SubscriptBox["S", "5"]}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {
                  RowBox[{
                   SubscriptBox["S", "3"], " ", 
                   SubsuperscriptBox["S", "4", "2"]}]},
                 {
                  RowBox[{
                   SubsuperscriptBox["S", "3", "2"], " ", 
                   SubscriptBox["S", "4"]}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {
                  RowBox[{
                   SubscriptBox["S", "3"], " ", 
                   SubsuperscriptBox["S", "5", "2"]}]},
                 {
                  RowBox[{
                   SubsuperscriptBox["S", "3", "2"], " ", 
                   SubscriptBox["S", "5"]}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {
                  RowBox[{
                   SubscriptBox["S", "4"], " ", 
                   SubsuperscriptBox["S", "5", "2"]}]},
                 {
                  RowBox[{
                   SubsuperscriptBox["S", "4", "2"], " ", 
                   SubscriptBox["S", "5"]}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}]},
            {
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {"0"},
                 {
                  RowBox[{"-", "2"}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {"0"},
                 {
                  RowBox[{"-", "2"}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {"0"},
                 {
                  RowBox[{"-", "2"}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {"0"},
                 {"0"}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {"0"},
                 {"0"}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {"2"},
                 {
                  RowBox[{"-", "4"}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {"0"},
                 {
                  RowBox[{"-", "2"}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {"0"},
                 {"0"}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {"0"},
                 {"0"}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {
                  RowBox[{"-", "2"}]},
                 {
                  RowBox[{"-", "2"}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {
                  RowBox[{"-", "2"}]},
                 {"0"}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {
                  RowBox[{"-", "2"}]},
                 {"0"}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {
                  RowBox[{"-", "2"}]},
                 {"0"}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {
                  RowBox[{"-", "1"}]},
                 {
                  RowBox[{"-", "1"}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}], 
             RowBox[{"(", "\[NoBreak]", 
              TagBox[GridBox[{
                 {"0"},
                 {
                  RowBox[{"-", "2"}]}
                },
                
                GridBoxAlignment->{
                 "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                  "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}],
               Column], "\[NoBreak]", ")"}]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {
             RowBox[{
              SubscriptBox["S", "0"], " ", 
              SubscriptBox["S", "1"], " ", 
              SubscriptBox["S", "2"]}], 
             RowBox[{
              SubscriptBox["S", "0"], " ", 
              SubscriptBox["S", "1"], " ", 
              SubscriptBox["S", "3"]}], 
             RowBox[{
              SubscriptBox["S", "0"], " ", 
              SubscriptBox["S", "1"], " ", 
              SubscriptBox["S", "4"]}], 
             RowBox[{
              SubscriptBox["S", "0"], " ", 
              SubscriptBox["S", "1"], " ", 
              SubscriptBox["S", "5"]}], 
             RowBox[{
              SubscriptBox["S", "0"], " ", 
              SubscriptBox["S", "2"], " ", 
              SubscriptBox["S", "3"]}], 
             RowBox[{
              SubscriptBox["S", "0"], " ", 
              SubscriptBox["S", "2"], " ", 
              SubscriptBox["S", "4"]}], 
             RowBox[{
              SubscriptBox["S", "0"], " ", 
              SubscriptBox["S", "2"], " ", 
              SubscriptBox["S", "5"]}], 
             RowBox[{
              SubscriptBox["S", "0"], " ", 
              SubscriptBox["S", "3"], " ", 
              SubscriptBox["S", "4"]}], 
             RowBox[{
              SubscriptBox["S", "0"], " ", 
              SubscriptBox["S", "3"], " ", 
              SubscriptBox["S", "5"]}], 
             RowBox[{
              SubscriptBox["S", "0"], " ", 
              SubscriptBox["S", "4"], " ", 
              SubscriptBox["S", "5"]}], 
             RowBox[{
              SubscriptBox["S", "1"], " ", 
              SubscriptBox["S", "2"], " ", 
              SubscriptBox["S", "3"]}], 
             RowBox[{
              SubscriptBox["S", "1"], " ", 
              SubscriptBox["S", "2"], " ", 
              SubscriptBox["S", "4"]}], 
             RowBox[{
              SubscriptBox["S", "1"], " ", 
              SubscriptBox["S", "2"], " ", 
              SubscriptBox["S", "5"]}], 
             RowBox[{
              SubscriptBox["S", "1"], " ", 
              SubscriptBox["S", "3"], " ", 
              SubscriptBox["S", "4"]}], 
             RowBox[{
              SubscriptBox["S", "1"], " ", 
              SubscriptBox["S", "3"], " ", 
              SubscriptBox["S", "5"]}], 
             RowBox[{
              SubscriptBox["S", "1"], " ", 
              SubscriptBox["S", "4"], " ", 
              SubscriptBox["S", "5"]}], 
             RowBox[{
              SubscriptBox["S", "2"], " ", 
              SubscriptBox["S", "3"], " ", 
              SubscriptBox["S", "4"]}], 
             RowBox[{
              SubscriptBox["S", "2"], " ", 
              SubscriptBox["S", "3"], " ", 
              SubscriptBox["S", "5"]}], 
             RowBox[{
              SubscriptBox["S", "2"], " ", 
              SubscriptBox["S", "4"], " ", 
              SubscriptBox["S", "5"]}], 
             RowBox[{
              SubscriptBox["S", "3"], " ", 
              SubscriptBox["S", "4"], " ", 
              SubscriptBox["S", "5"]}]},
            {"0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
             "0", "0", "0", "1", "1", "1", "0"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.5599999999999999]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     Column], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.751082144289263*^9, 3.751082189349382*^9}, {
   3.751083208185589*^9, 3.751083230041477*^9}, 3.7510834899397*^9, 
   3.7518819044578743`*^9, 3.75188203115231*^9, 3.751882357994005*^9, {
   3.753964483005568*^9, 3.753964501488253*^9}, 3.753969496121026*^9, 
   3.75396954867272*^9, {3.7539696431855516`*^9, 3.753969670676834*^9}, 
   3.753970128545401*^9, 3.7539702105314302`*^9, 3.7539714577093573`*^9, 
   3.753971581401231*^9},
 CellLabel->
  "Out[28]//MatrixForm=",ExpressionUUID->"7be1cad2-0b3f-4174-a750-\
8d6176d9c13c"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1146, 763},
WindowMargins->{{14, Automatic}, {21, Automatic}},
CommonDefaultFormatTypes->{"Output"->TraditionalForm},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 175, 2, 30, "Input",ExpressionUUID->"ad1b88ce-3a37-451c-8c1b-0d7ea1a3bd75"],
Cell[CellGroupData[{
Cell[758, 26, 225, 4, 54, "Subsection",ExpressionUUID->"aa96e199-cc51-435d-9a49-f926160f99b4"],
Cell[986, 32, 17395, 446, 1104, "Input",ExpressionUUID->"e8a5c13f-021f-4468-9381-75f37d61a740"]
}, Closed]],
Cell[CellGroupData[{
Cell[18418, 483, 1157, 31, 38, "Subsection",ExpressionUUID->"1c070ac9-f492-4604-9b9f-4c94d3afcd53"],
Cell[19578, 516, 6385, 142, 136, "Input",ExpressionUUID->"e4e70d35-c9ef-4fe0-a3a3-6b7c3e929a58"],
Cell[CellGroupData[{
Cell[25988, 662, 1191, 24, 33, "Input",ExpressionUUID->"3746f377-ec04-4a2c-a8e8-19408f841c3d"],
Cell[27182, 688, 35570, 872, 369, "Output",ExpressionUUID->"7be1cad2-0b3f-4174-a750-8d6176d9c13c"]
}, Open  ]]
}, Open  ]]
}
]
*)


